Improved Spatial Resolution Achieved by Chromatic Intensity Interferometry

Interferometers are widely used in imaging technologies to achieve enhanced spatial resolution, but require that the incoming photons be indistinguishable. In previous work, we built and analyzed color erasure detectors which expand the scope of intensity interferometry to accommodate sources of different colors. Here we experimentally demonstrate how color erasure detectors can achieve improved spatial resolution in an imaging task, well beyond the diffraction limit. Utilizing two 10.9 mm-aperture telescopes and a 0.8 m baseline, we measure the distance between a 1063.6 nm source and a 1064.4 nm source separated by 4.2 mm at a distance of 1.43 km, which surpasses the diffraction limit of a single telescope by about 40 times. Moreover, chromatic intensity interferometry allows us to recover the phase of the Fourier transform of the imaged objects - a quantity that is, in the presence of modest noise, inaccessible to conventional intensity interferometry.

==> fig1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42002,        868]
NotebookOptionsPosition[     40919,        841]
NotebookOutlinePosition[     41403,        860]
CellTagsIndexPosition[     41360,        857]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "-", 
      RowBox[{"d", "/", "2"}]}], ",", "l"}], "}"}]}], ";", 
  RowBox[{"r2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "+", 
      RowBox[{"d", "/", "2"}]}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "x"}], "/", "2"}], ",", "0"}], "}"}]}], ";", 
  RowBox[{"rb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "/", "2"}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.27"}], ",", "0"}], "}"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"{", 
    RowBox[{"0.27", ",", "0"}], "}"}]}], ";", 
  RowBox[{"p3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "0.5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"det", "[", 
    RowBox[{"pos_", ",", "label_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pos", "+", "#"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2", ",", "p3", ",", "p1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"label", ",", 
         RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", 
       RowBox[{"pos", "+", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "0.18"}]}], "}"}]}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sor", "[", 
    RowBox[{"pos_", ",", "label_", ",", "col_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"col", ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{"pos", ",", "ra"}], "}"}], "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{"pos", ",", "rb"}], "}"}], "]"}], ",", 
     RowBox[{"Disk", "[", 
      RowBox[{"pos", ",", "0.2"}], "]"}], ",", "Black", ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"label", ",", 
         RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", "pos", ",", 
       "Center"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"disx", "[", 
    RowBox[{"pos_", ",", "label_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.15"}], ",", "0"}], "}"}]}], ",", 
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "d"}], "/", "2"}], ",", "0"}], "}"}]}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"label", ",", 
         RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", "pos"}], "]"}], 
     ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{"0.15", ",", "0"}], "}"}]}], ",", 
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "/", "2"}], ",", "0"}], "}"}]}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"disy", "[", 
    RowBox[{"pos_", ",", "label_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.15"}]}], "}"}]}], ",", 
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "d"}], "/", "2"}]}], "}"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"label", ",", 
         RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", "pos"}], "]"}], 
     ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.15"}], "}"}]}], ",", 
        RowBox[{"pos", "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"d", "/", "2"}]}], "}"}]}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "0.004", "]"}], ",", 
     RowBox[{"Circle", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "0.45", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ArcCos", "[", 
           RowBox[{"r", "/", "l"}], "]"}], "+", "0.02"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\\\\alpha\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "24"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1", ",", "0.6"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "+", "r2"}], ")"}], "/", "2"}]}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "l"}], "}"}], ",", "r2"}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ra", "+", "p2"}], ",", 
          RowBox[{"rb", "+", "p1"}]}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{"r1", ",", 
          RowBox[{"r1", "+", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}]}], "}"}], "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{"r2", ",", 
          RowBox[{"r2", "+", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"sor", "[", 
      RowBox[{"r1", ",", "\"\<S_1\>\"", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"1", ",", "0", ",", "0"}], "]"}]}], "]"}], ",", 
     RowBox[{"sor", "[", 
      RowBox[{"r2", ",", "\"\<S_2\>\"", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0.25", ",", "1"}], "]"}]}], "]"}], ",", "Black", 
     ",", 
     RowBox[{"det", "[", 
      RowBox[{"ra", ",", "\"\<T_A\>\""}], "]"}], ",", 
     RowBox[{"det", "[", 
      RowBox[{"rb", ",", "\"\<T_B\>\""}], "]"}], ",", 
     RowBox[{"disx", "[", 
      RowBox[{"p3", ",", "\"\<x\>\"", ",", "x"}], "]"}], ",", 
     RowBox[{"disx", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r1", "+", "r2"}], ")"}], "/", "2"}], "+", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.5"}], "}"}]}], ",", "\"\<d\>\"", ",", "d"}], 
      "]"}], ",", 
     RowBox[{"disy", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"l", "/", "2"}]}], "}"}], ",", "\"\<L\>\"", ",", "l"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ra", "+", "p1"}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "0.25"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rb", "+", "p2"}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "0.5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", "0.25"}], ",", 
        RowBox[{"l", "+", "0.75"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fig1.pdf\>\"", ",", "%", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1920"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8138224917982874`*^9, 3.813822510206627*^9}, {
   3.8138228880481243`*^9, 3.8138230868715477`*^9}, {3.8138232034883785`*^9, 
   3.8138232112525797`*^9}, {3.81382326164326*^9, 3.813823479582699*^9}, {
   3.813823525768202*^9, 3.8138235320226707`*^9}, {3.8138237302482367`*^9, 
   3.8138238370250053`*^9}, {3.8138238681839924`*^9, 3.813824067233328*^9}, {
   3.8138241578723583`*^9, 3.813824271206847*^9}, {3.813824310575841*^9, 
   3.813824407536295*^9}, {3.8138244557847357`*^9, 3.8138246622719793`*^9}, {
   3.8138247140721207`*^9, 3.8138247152241025`*^9}, {3.813824748776559*^9, 
   3.8138248263526373`*^9}, {3.8138249150485144`*^9, 
   3.8138250156397295`*^9}, {3.8138250777285476`*^9, 
   3.8138251371846232`*^9}, {3.8138252197454634`*^9, 3.813825220016821*^9}, {
   3.813825287097277*^9, 3.813825289720093*^9}, {3.813825345587943*^9, 
   3.813825360792122*^9}, {3.8138254370656395`*^9, 3.8138254502725425`*^9}, {
   3.8138255259125147`*^9, 3.813825566511745*^9}, {3.813825622681471*^9, 
   3.813825709496698*^9}, {3.8138258315057297`*^9, 3.813825916248641*^9}, {
   3.813825951977857*^9, 3.813825985432765*^9}, {3.8138261000969577`*^9, 
   3.813826124809807*^9}, {3.813826301353266*^9, 3.8138263041843367`*^9}, {
   3.813826364001548*^9, 3.81382638739287*^9}, {3.8138264496243787`*^9, 
   3.8138266681764235`*^9}, {3.8138267212897563`*^9, 
   3.8138267519450274`*^9}, {3.813826789369666*^9, 3.813826791720477*^9}, {
   3.8138268522979*^9, 3.813826880312875*^9}, {3.8138269139628725`*^9, 
   3.8138269188268595`*^9}, {3.8138291866432276`*^9, 3.813829188010848*^9}, {
   3.8138292255747433`*^9, 3.8138292611626005`*^9}, {3.813829342122547*^9, 
   3.8138293832745285`*^9}, {3.813829431083505*^9, 3.813829487162551*^9}, {
   3.813829530306242*^9, 3.8138295322898073`*^9}, {3.813829563850262*^9, 
   3.813829700819018*^9}, {3.8138298302821836`*^9, 3.813829849225187*^9}, {
   3.8138298921554184`*^9, 3.81382989533829*^9}, {3.813829937627231*^9, 
   3.813830052010335*^9}, {3.81383037753973*^9, 3.8138303935462623`*^9}, {
   3.81383042635415*^9, 3.8138304394997654`*^9}, {3.8138304842112265`*^9, 
   3.813830541067648*^9}, {3.813830596250784*^9, 3.813830619089355*^9}, {
   3.8138307054780655`*^9, 3.813830819001421*^9}, {3.8138308630594115`*^9, 
   3.813830912658908*^9}, {3.813831049299348*^9, 3.813831096594283*^9}, {
   3.8138312464752884`*^9, 3.8138312466495423`*^9}, {3.8138319842201204`*^9, 
   3.813832101691168*^9}, {3.813832132763158*^9, 3.8138321328102837`*^9}, {
   3.813832282228201*^9, 3.813832326850001*^9}, {3.8138335866153626`*^9, 
   3.8138336328900976`*^9}, 3.8138375211122227`*^9, {3.8139952660915937`*^9, 
   3.8139953393157153`*^9}, {3.8139955694858427`*^9, 3.8139955977693925`*^9}, 
   3.813995655363542*^9, {3.8139956893793097`*^9, 3.813995693058359*^9}, {
   3.8139957494432716`*^9, 3.8139957523143625`*^9}, {3.81399580637971*^9, 
   3.8139958068424854`*^9}, 3.813995841059965*^9, {3.813995878875831*^9, 
   3.8139959005948396`*^9}, 3.813995975755345*^9, {3.8139960583237925`*^9, 
   3.8139961374988976`*^9}, 3.8139961882117796`*^9, {3.8139964252189884`*^9, 
   3.813996564978466*^9}, {3.813996600739111*^9, 3.8139966984024982`*^9}, {
   3.8139968066116705`*^9, 3.813996903091956*^9}, {3.813996936027647*^9, 
   3.8139970220912075`*^9}, 3.8139970647720237`*^9, {3.813997106851412*^9, 
   3.813997162402629*^9}, 3.8139972198837147`*^9, {3.8139972522796345`*^9, 
   3.813997362585676*^9}, {3.8139974107309003`*^9, 3.813997411474846*^9}, {
   3.813997462802826*^9, 3.813997473138447*^9}, {3.8140767883900237`*^9, 
   3.814076788678166*^9}, {3.814078653078637*^9, 3.814078653238174*^9}, {
   3.8140885340655456`*^9, 3.8140885347282023`*^9}, {3.8154699892620106`*^9, 
   3.815469999036891*^9}, {3.816326810892189*^9, 3.8163268221001067`*^9}, {
   3.816326852587886*^9, 3.8163268692763777`*^9}, {3.8163269147888966`*^9, 
   3.8163269679961157`*^9}, {3.816327000508171*^9, 3.816327031794856*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"a261f493-1ac1-4cf5-8a13-86c1a365317f"],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.004], 
   CircleBox[{0, 0}, 0.45, 
    NCache[{1.2509594173407748`, Rational[1, 2] Pi}, {1.2509594173407748`, 
     1.5707963267948966`}]], InsetBox[
    GraphicsBox[
     {Thickness[0.05868544600938967], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQnZoGBG66Dr/evj5gyazmAOP//Vb6YE6hmoPEvDjN
0x904Pw3xVtFf59G8LeY/ziUkoXgnzjstDYzTsfhDAj4qDnMmAkEljoOMybw
V5m9VoXq14aI71RxMDEGgs1aDuWHt7nOXKvswMzZJZ/cpwnni/Z4vWIR0cDg
13zaEJC9Sw3O/wNy/2JNuHtFQOIl+g4+J9htZ4vqOXQDuSYHjXDyk2PvuDH/
MILo26IL5z9JXHjNpB/BN7XZGzRNEcGH6Nd1+LrzVtffp0YO+lorhS880YHI
Vxg5tPD6r5/iquNg3/To+IxsQ4f631YF5zi0HWSWv/DQk9eHux9sjqk2nP8D
5B9nhDw4fD8aQvglqg62lRErTGVNHNJB8ZWmAOcr7FqwL9VPBM63SNK1Y3X4
b7+/VtYifYsBnA8JLy04/0WW9rfptWoOL2ofZ59/w+nwftF6hbM7lBweuMY7
ztooBue/acvtNpotA+cLV04qOXtF0WGtkA5f+j1lhwaWo/2G5qrw+JGYeoUz
45Gqw1NQOPKrOExpb426HKMO158QEqS+IFMTzgfL/9GG82Hp0QAUrimqDujp
FQAgFCzr
        "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQHXBLuiZRSNVBdvkLD7376g4rv72sOPNAweHC1bA3
+tIqDu5rji5nsJByKD+8zXXmWmWHkLeXP854KAbnR6tGyJyTEYDzeRz5vGZk
8jiwcHbJJ69Tg/NfFW8V/f1aA87f7tD06PgPLYczIOAj4OBzgt129lV9h2CQ
+Y7CDqpPmuedtTJ0qLr/45axtrjD1523uv4+NYLY3yjjYGIMBIuNHdLTQEAB
zk8FcdlUMfgb9fIWM84xgPN1FOW/5JjpOtR82hCQ/UvFoZHlaL/hdE04X3zq
Fc6MRRpw9S28/uunpGo4oIcXAPmtg8U=
        "]}]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.3129897120096467],
     ImageSize->{17.03596513075965, 30.684921544209217`},
     PlotRange->{{0., 17.04}, {0., 30.68}}], {0.1, 0.6}], 
   {Dashing[{Small, Small}], LineBox[{{0, 0}, {1, 3}}], 
    LineBox[NCache[{{0, 3}, {Rational[3, 2], 3}}, {{0, 3}, {1.5, 3}}]], 
    LineBox[{{-1.73, 0}, {1.73, 0}}], 
    LineBox[NCache[{{Rational[1, 2], 3}, {Rational[1, 2], 3.5}}, {{0.5, 3}, {
       0.5, 3.5}}]], 
    LineBox[NCache[{{Rational[3, 2], 3}, {Rational[3, 2], 3.5}}, {{1.5, 3}, {
       1.5, 3.5}}]]}, {
    {RGBColor[1, 0, 0], 
     LineBox[NCache[{{Rational[1, 2], 3}, {-2, 0}}, {{0.5, 3}, {-2, 0}}]], 
     LineBox[NCache[{{Rational[1, 2], 3}, {2, 0}}, {{0.5, 3}, {2, 0}}]], 
     DiskBox[NCache[{Rational[1, 2], 3}, {0.5, 3}], 0.2]}, 
    {GrayLevel[0], InsetBox[
      GraphicsBox[
       {Thickness[0.0407000407000407], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

         "], CompressedData["
1:eJx1lA0s1GEcxw83kreb93Icd+4c9+7+3m5r/SIyGUaLlV7IWy8rNUqNaag2
ChlRmTQVNnI2ZlqhzDIkKk20MaxUVLYyJume/3P33Nbmtz179tnzPL/n9/J9
HrfEM9HJRgwGw0AzYjXDUDPY9fOh0m4R9PcGNh93kYKOS2Iy3Cut5FBgEdlS
HiyC9eXM6eolOeztN9lxN9MTlMjeKrQsxBzjDbdp8wDkZuOsN6SmaMyXB905
zv6pTCXYXCzLeMV0BceKd6Zp55TAeVLblSzlQA9aL1DCr66l9tTzzvjcJyXs
aeqrZ4w7QZxDxygjgoIq2v92SG8qmkyb1jMDmdqHMLvmsOeg2g+CSvOtUw64
wecTouXKZwH43hk+YaZpIedYsRfhDWTdYphLuP+eivQnDHkzL6vMfAkPITvl
AyuL33oC8sWQdOhjiFE/RbgU1a9FzzlrqvThLApkXo02I3N6puctEsIFzL4S
xQU94/MSqCq1uuRbRIHt9bCvzDYJvn+BggdTXZbVPDlUonWRijCdZ6IK1+OD
bFOm72nQs1p6us6gWobneBUc3RftUWuqWUf1ZKhI/g5of5k/jkMswvXiqCAU
NdpESPwloz4aCwhPBR/ZdWeJQ5hu16otDCD91fgR1uWn496r9bEDXK1+dm/D
+rD3hhtxRZEGP50ho91ubfCxAuL5cezhPy7wu3OicL1CAc3WYsvUCC7WH6XA
fp/ywCyEn2m4VYHrKhLg9TY5tPmtvEgaEEArXQcde2Cd28lhZGz/gmzNA+vm
uwxmUd4/hBCO1sekhGk9VIkJ56I6C4UQRu9zB1uURzkPGpa/ZA2xXAkXo3yi
HAk/nKifVQRZYX0Dn/BlpJNKL8Ic9OByRdr3xYLw0Zvxf+u0Og1nad+3hDDd
v0AJrmMKSxvv5kzH3y+BK64m/CGKpe2rFHqKuvKoWUvC8zmzJ1+LLQi3h6n9
q1fNoZk/l1+zKIFxi0n7ZF9zEs9B1K9sQwhF7zyOBx1of6cBNKK61HIJ0/+L
kgvP0X11RpsyHW4KkzD9n9xiQqyp/TXlTi6wW+3vGU4b47yWuXh+ZAVRE07Z
CW/4OB62Ne6zkztQyI2NA/Gn06+OnVHdOQLCuv9T1+///9d/H71Gow==
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI5IGYCYtUnzfPO3jJ1+A8G4g4o/P2SDlxuqqVMUQj+
5w0B2bOeG8P5TxIXXjO5b+wQoxohc65GCs7fEWwV8f+5DJwfKb79IsM+Azif
13/9lFQJQ6h9xg5nQEDG0KFkq+jv0/MQ/OtCnxzPfzNyEJ96hTMjyMCh9rdV
wbkfhg7LX3jo/Rc0cEiOvePGzGHooPGWd58BpwHEvF8GcL73CXbb2U8R/G6v
VywmDw0cpOfFaZ5mMIDYc8fA4fiuHb1sH/ThfFmQBfcR/K3mPw6laOlD3JFk
COeD3eFo5PAiS/vb9Fh9hwiQP98ZOXzdeavrr6gBnA8LDxhffteCfal9UlD3
GcHDc/H9fXxzig3hfLB9nwyw84HxdQMUPmnGDge69zWZKEs4oMcnAHjZ9Lo=

         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{24.565369863013697`, 30.684921544209217`},
       PlotRange->{{0., 24.57}, {0., 30.68}}], 
      NCache[{Rational[1, 2], 3}, {0.5, 3}], Center]}}, {
    {RGBColor[0, 0.25, 1], 
     LineBox[NCache[{{Rational[3, 2], 3}, {-2, 0}}, {{1.5, 3}, {-2, 0}}]], 
     LineBox[NCache[{{Rational[3, 2], 3}, {2, 0}}, {{1.5, 3}, {2, 0}}]], 
     DiskBox[NCache[{Rational[3, 2], 3}, {1.5, 3}], 0.2]}, 
    {GrayLevel[0], InsetBox[
      GraphicsBox[
       {Thickness[0.0407000407000407], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

         "], CompressedData["
1:eJx1lA0s1GEcxw83kreb93Icd+4c9+7+3m5r/SIyGUaLlV7IWy8rNUqNaag2
ChlRmTQVNnI2ZlqhzDIkKk20MaxUVLYyJume/3P33Nbmtz179tnzPL/n9/J9
HrfEM9HJRgwGw0AzYjXDUDPY9fOh0m4R9PcGNh93kYKOS2Iy3Cut5FBgEdlS
HiyC9eXM6eolOeztN9lxN9MTlMjeKrQsxBzjDbdp8wDkZuOsN6SmaMyXB905
zv6pTCXYXCzLeMV0BceKd6Zp55TAeVLblSzlQA9aL1DCr66l9tTzzvjcJyXs
aeqrZ4w7QZxDxygjgoIq2v92SG8qmkyb1jMDmdqHMLvmsOeg2g+CSvOtUw64
wecTouXKZwH43hk+YaZpIedYsRfhDWTdYphLuP+eivQnDHkzL6vMfAkPITvl
AyuL33oC8sWQdOhjiFE/RbgU1a9FzzlrqvThLApkXo02I3N6puctEsIFzL4S
xQU94/MSqCq1uuRbRIHt9bCvzDYJvn+BggdTXZbVPDlUonWRijCdZ6IK1+OD
bFOm72nQs1p6us6gWobneBUc3RftUWuqWUf1ZKhI/g5of5k/jkMswvXiqCAU
NdpESPwloz4aCwhPBR/ZdWeJQ5hu16otDCD91fgR1uWn496r9bEDXK1+dm/D
+rD3hhtxRZEGP50ho91ubfCxAuL5cezhPy7wu3OicL1CAc3WYsvUCC7WH6XA
fp/ywCyEn2m4VYHrKhLg9TY5tPmtvEgaEEArXQcde2Cd28lhZGz/gmzNA+vm
uwxmUd4/hBCO1sekhGk9VIkJ56I6C4UQRu9zB1uURzkPGpa/ZA2xXAkXo3yi
HAk/nKifVQRZYX0Dn/BlpJNKL8Ic9OByRdr3xYLw0Zvxf+u0Og1nad+3hDDd
v0AJrmMKSxvv5kzH3y+BK64m/CGKpe2rFHqKuvKoWUvC8zmzJ1+LLQi3h6n9
q1fNoZk/l1+zKIFxi0n7ZF9zEs9B1K9sQwhF7zyOBx1of6cBNKK61HIJ0/+L
kgvP0X11RpsyHW4KkzD9n9xiQqyp/TXlTi6wW+3vGU4b47yWuXh+ZAVRE07Z
CW/4OB62Ne6zkztQyI2NA/Gn06+OnVHdOQLCuv9T1+///9d/H71Gow==
         "]], 
        FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4rrfVgXnMswc0tOAwEzRwaHp0fEZ0gh+4Zru
2xkfTB1SQPxlsg4R4tsvMpwzdXBdc3Q5ww0ZhzMgsMfUoTei25+xQMahkeVo
v+FyU4j+Z9IOf7+VPphTaALn35KuSTQyRfBVnzTPO/vLAM6XmRenedrAxGHO
IuWdf9JVHD5tCMieZW7qcOFq2Bv9aDUHmHv9Lk6M+bdYA87fDnL4D204//iu
Hb1sH/QdDtTKWqRfMYG4U8bQoQDkHwFjOB/sXnNDOP+60CfH82IGDjqK8l9y
vunB+RDztOH8/yAwX8th8f19fHMmGzhk5H9oPVmiBTHvOIIvPvUKZ8YnBB+s
vtjQoR7kzhUIvs8JdtvZV7Xh/CeggH6gA+EzGzqwcHbJJ+vpws2H8Z9naX+b
vhbBh7mnhdd//RRVXYj9TVD7RXQd9oPDwwAePpD4hPp/jQFU3gjOVwPFj5cJ
nM8AAg6mkPhh14fzYeEP40+fwF9lxq0JCf8UE4dUUPy2qTk8SVx4zSTfGBK+
YSrw8Ky8/+OWcbckavj+F3f4A0o/jGZwPnp6BQCaSjtH
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{24.565369863013697`, 30.684921544209217`},
       PlotRange->{{0., 24.57}, {0., 30.68}}], 
      NCache[{Rational[3, 2], 3}, {1.5, 3}], Center]}}, 
   {GrayLevel[
    0], {LineBox[{{-2.27, 0}, {-1.73, 0}, {-2, -0.5}, {-2.27, 0}}], InsetBox[
      GraphicsBox[
       {Thickness[0.03508771929824561], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5dDW4xIlhE6OX1ubT2hxi
9AIAaCICiw==
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJAIGYCYvGpVzgzDhk4HGpbHn7qk4mDMQgUGzpMn8Bf
ZaZt6dAfXKIyvd7QYfkLD73/iQh+hPj2iwx5CH7Bmu7bGQ0I/pL7+/jmHLZ0
UH3SPO9sFIIvPS9O8/QDAzjfBGTfZj44v2B5yYZ//lxwvsxGsflMClwOz7O0
v03fa+mwzWuDxZyfHA59IHv8LR3e1D7OPr/ml/1N6ZpEI1ZThzMg4PPLvva3
VcG5HyYO805MXpKt9tN+Akj9etz8Hq9XLCYTTeDmSYDCpcjEYSvYvj9w/pJb
yx8bMjM4wPgHuvc1mSQzOMwAhVe3iUN6GhCoMTpsMf9xKOWWiQO3I5/XDE1O
iLv2mDu8AJmvw+twEBTeQpYOIpWTSs66SMP5dzRl1/y/rADnv1+0XuHsD0U4
HxI/Shh8cHict4Dz7SojVpjuRfDB4b7BAuI+MyWIuLMFxP4l4hD3v1ZzeOAa
7zhro5jD08SF10z4VR0YQKBBzCEz/0PrySkqDuqfVF7OOskB50PCgwXOfwkO
PyYMfvnhba4z1yrD+eB4N1Z2aBKvZc08xgLnx6hGyJzbwwrnQ+zngvNv8N4W
Sy3jd1C59iiYwUfZIRqkXkYIzl8rpMOXXqcA54P1b1CE82fMBIKfSnDzwPGk
pQLny4DDCcEHh4u2Kgb/wtWwN/rSKnA+zL9eJ9htZ19VgfM91hxdzjBDGc5/
05bbbTRbDoP/6+3rA5bMqnB+zacNAdm7cPM36eUtZpRRg4TXHzkHWVAGva8G
SZePVB3218papKtYQN2n5tDIcrTfcLuFg+/FiTH/nNUg+fedBcQfv9UcQMki
jc3SYUp7a9TlGHV4+noMSgfvNeD847t29LJ90ESkX1DG2aIH56u/5d1nUGkA
CddfFnA+2D45czgfrP6QGSRdJhhAyolbpg4bQf6yMXCA5d8vO291/TU1cIDl
Vxgf7J/pJg4nDzutzfQzgOfHwyBzixD8/yCwHpMPy+/o5R8AddgduA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}}, {CompressedData["
1:eJxTTMoPSmViYGBwBGIQ/edb6YM5E60c0kDATdIBxjcwBoLPkg7qT5rnnc1C
8LeY/ziUooXgP8/S/jbd1hKh/i3vPgNLSwf5XQv2pfZJOUQrOH5M1rF0MAHJ
T5Zx+LrzVtdfVQuH5S889P4vNHSwrYxYYSpr4ZAce8eN+Yehw0a9vMWMPBYO
0vPiNE8zGDmcAYE75nD+X5D7NiL4XzYEZM+abg7X3+P1isWk0NzhM0h8u6FD
8VbR36f7DB2+7Pu4Nb1MHqrOwGG9kA5fep00xD2pBg4pIP+rSTmwcHbJJ+vp
w/1zdNeOXrYLeg4hby9/nPFQ0mHKBP4qs25MPtidayTgfOHKSSVnXSQcdBTl
v+Rs03P4DwbiDv63pGsSPyH43ifYbWdfNXA40L2vyURZwkF86hXOjCBDOB8c
fncM4er1tVYKXwgxgvNPHnZam5mH4IP1L8Lkw+IXxoe5H6ys3gjuX0h4IPgg
ypjZCBJ+YlKQ8N0Idc98BD9GNULmnI0MnH8WFB46sg7TQeFx2tCh5v6PW8av
ZeHmiYDCJ0XegcdNtZTJy9ghnFOs3fi9ssOS+/v45kw2h/Nh8fvANd5x1kIE
HxzeMcqQ9DIHqp5f2UEDlP5WmjswgICBEjz9gP2bKAvnz5gJBJIycD6K/xjN
4f6PAYX/HjM4H6y+B8F/AUr/sZj8KFB47JGA82HxcaBW1iK9BcGPEN9+kWEe
gt/IcrTf8DmCD9Zvaw5PD+B4bEPwwf6vsYDz/S9OjPnnbAXXD85niQg+LH+j
82HpAwAoj9+p
          "], {{23.525, 10.454700000000003`}, {19.575000000000003`, 
          10.454700000000003`}, {22.954700000000003`, 16.103099999999998`}, {
          23.525, 10.454700000000003`}}}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{28.498102117061023`, 30.684921544209217`},
       PlotRange->{{0., 28.5}, {0., 30.68}}], {-2, -0.18}]}, {
     LineBox[{{1.73, 0}, {2.27, 0}, {2, -0.5}, {1.73, 0}}], InsetBox[
      GraphicsBox[
       {Thickness[0.03388681802778719], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5dDW4xIlhE6OX1ubT2hxi
9AIAaCICiw==
         "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJAIGYCYvGpVzgzDhk4HGpbHn7qk4mDMQgUGzpMn8Bf
ZaZt6dAfXKIyvd7QYfkLD73/iQh+hPj2iwx5CH7Bmu7bGQ0I/pL7+/jmHLZ0
UH3SPO9sFIIvPS9O8/QDAzjfBGTfZj44v2B5yYZ//lxwvsxGsflMClwOz7O0
v03fa+mwzWuDxZyfHA59IHv8LR3e1D7OPr/ml/1N6ZpEI1ZThzMg4PPLvva3
VcG5HyYO805MXpKt9tN+Akj9etz8Hq9XLCYTTeDmSYDCpcjEYSvYvj9w/pJb
yx8bMjM4wPgHuvc1mSQzOMwAhVe3iUN6GhCoMTpsMf9xKOWWiQO3I5/XDE1O
iLv2mDu8AJmvw+twEBTeQpYOIpWTSs66SMP5dzRl1/y/rADnv1+0XuHsD0U4
HxI/Shh8cHict4Dz7SojVpjuRfDB4b7BAuI+MyWIuLMFxP4l4hD3v1ZzeOAa
7zhro5jD08SF10z4VR0YQKBBzCEz/0PrySkqDuqfVF7OOskB50PCgwXOfwkO
PyYMfvnhba4z1yrD+eB4N1Z2aBKvZc08xgLnx6hGyJzbwwrnQ+zngvNv8N4W
Sy3jd1C59iiYwUfZIRqkXkYIzl8rpMOXXqcA54P1b1CE82fMBIKfSnDzwPGk
pQLny4DDCcEHh4u2Kgb/wtWwN/rSKnA+zL9eJ9htZ19VgfM91hxdzjBDGc5/
05bbbTRbDoP/6+3rA5bMqnB+zacNAdm7cPM36eUtZpRRg4TXHzkHWVAGva8G
SZePVB3218papKtYQN2n5tDIcrTfcLuFg+/FiTH/nNUg+fedBcQfv9UcQMki
jc3SYUp7a9TlGHV4+noMSgfvNeD847t29LJ90ESkX1DG2aIH56u/5d1nUGkA
CddfFnA+2D45czgfrP6QGSRdJhhAyolbpg4bQf6yMXCA5d8vO291/TU1cIDl
Vxgf7J/pJg4nDzutzfQzgOfHwyBzixD8/yCwHpMPy+/o5R8AddgduA==
         "]], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}}, {{{
          25.812499999999996`, 15.229700000000001`}, {25.812499999999996`, 
          13.867199999999997`}, {24.45, 12.135899999999998`}, {
          22.231299999999997`, 12.135899999999998`}, {19.8109, 
          12.135899999999998`}, {20.853099999999998`, 16.3391}, {21.0047, 
          16.960899999999995`}, {21.0719, 16.993800000000004`}, {
          21.726599999999998`, 16.993800000000004`}, {23.912499999999998`, 
          16.993800000000004`}, {25.812499999999996`, 16.993800000000004`}, {
          25.812499999999996`, 15.381299999999996`}, {25.812499999999996`, 
          15.229700000000001`}}, CompressedData["
1:eJxTTMoPSmViYGBQBWIQ7X9xYsw/ZysHlWuPghl8lB1g/A2qT5rn8ao5nDzs
tDaTz9Jhg17eYsY96g5/v5U+mLPR3OFRhPj2iwwaDteFPjmeb7N0OH0GCNZo
OEjMi9M8bWDtcP5q2Bt9a20438QYCIL14Hz1t7z7DCoNHFJi77gxc1g5TJ/A
X2VWbejwB2S+ogWcvxFsrxGcv8X8x6GULAR/8f19fHOcMfkzQUATwT8N8sc/
A7h+GB/kzbOrEPwer1csJhuNMfhgd9xB8M+A/YukHo0PtqfLwIEBBBYYQ9zj
aQBxZ7ShwxwQ/6eMw/5aWYt0E0OH/yAwXwoSzjqGDgag8Pos6TClvTXq8h99
OH8GSF8kgv/j7esDlsyY/CjVCJlzeyTgfLD5/8UdGliO9huaI/h/QPKPEXyf
E+y2s7eawvl8/uunpHpYwPmw9AH2/xl5B/T0AwApZhER
          "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQvcX8x6GUWxYOD1zjHWctVHaA8fljA+4bpSs4+F2c
GPMv2dzBwBgIPks6nDzstDbTzxTOnwkCnMZwvm1lxArTs0ZwvoHWSuELRxB8
1SfN886uMnIQqZxUcpZFysGx6dHxGdVGDl/2fdyaLibl0MhytN+w3MjBfc3R
5QwWCH7I28sfZxxE8GeA7LWUdvgPAvVGDgEg+YXSDvz+66ekdhg5xKhGyJyz
kXHwOcFuO3urMcSdM9UdSraK/j59zwzOh/kXnZ+eBgTPEOEBCx8AjdOHJQ==

          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{29.507377334993773`, 30.684921544209217`},
       PlotRange->{{0., 29.51}, {0., 30.68}}], {2, -0.18}]}, {
     ArrowBox[{{-0.15, -0.5}, {-2, -0.5}}], InsetBox[
      GraphicsBox[
       {Thickness[0.06535947712418301], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzCSwGaB8BjL0DhR7oNwMAEUOAp8=
         "], CompressedData["
1:eJx1lAtIU1EYx6ebLpNppDbz0Zx73Lutcrt3PpKiz8IeJswSapAVPXxVUJRi
r5EVPcjelI8a5QtU0MzKUrHRg6B8VIJJqDDJojIjizJLe+zcu30DoQ8Ol9/l
fOd85//9z5Fv2rEqXSgQCDwcY41jeDrGr08f788bpCFKWxPwQqQFF8fOv7eq
MEELK3tDD2y8SYOJfHdp4eB4/M5nWW5+8XL1cNQ4hfxmY1mP8TMFyU/EC65E
a+F27NjDLW0UBJ5KGhJ1a+C1WXq3K18N0WT9MhV0kGhVQN6jO4kldQrwX5di
Z4rkyIm1j6sEr2TId1PjzX/Fs/h1h5TI4VXvl821q5GHdjcGjX+k4IB9rJfd
Nouvq54Ge+KGhMtfZJC1Y+To024d9GvCa/9WyEFiqr+YThtgP5m/NhIyMxxR
yEBxiSN+KsDIOqKCheJz/vtidOr/cgkX1CSmodJu87OmssCQ/wEUX08Ui3pw
OlgZZE5n2s3fm3tP/r5kgHxOfwr6HHIz6QYIIroG0sgxRNdDGmTppW6frMNa
MHWdT/sjZJC59avdTH+S2PQ1LGxe179EGEfDgr3m6uhwI+SLHp81xKqRzT4z
jrMmBbKAxA055Djkbr/OQMH85S0Zi+SgenPkamc8w59fEwF6zl9GoL4qP1zO
DsH8AdKPhmDk0+YCk8eIBPlBge2wsUII77bqRot+65EPkbry3Eza3b5eDxlc
iGBnbUFfFughTWUOe9bqhVzZWzVoWCxG5vPFTr30cERq8cr2nsLvZ9Hz58v3
g0fHqta0RbIQuPdCTmdlEPa3ifgtMxiZ+94KQ5a1lNrSz4Tz+eUMMrf/NDf7
LlHlep408PVOhOF5l3L+D4WJ0dwBa0OU00/BTn9oYB/xq07K+ydZ7Tx/IN4X
vh4/ZF4PCfKdpBtx1p9TJrEIhomgK5Tww/alMbPH13lflbAwJ8HSniaBt8S/
/mrkYOKjcjfPkcu+bS+knPpNddZLQ1jDjGueA97IfN2eyMOWwW3Pa38ttJYr
micoCtn1Xri4ZvTDno5ShTPfGz6X10d0NkViv1x8PEKs6ugOQOb0CJCChex3
QgksxzPhPddvNX/fS0JQj7rps/0y18swn5u/W478pKXptHeKGtn1fnL3aIyG
ye/rPxa6Sow=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{15.296697384806974`, 30.684921544209217`},
       PlotRange->{{0., 15.3}, {0., 30.68}}], {0, -0.5}], 
     ArrowBox[{{0.15, -0.5}, {2, -0.5}}]}, {
     ArrowBox[NCache[{{0.85, 3.5}, {Rational[1, 2], 3.5}}, {{0.85, 3.5}, {0.5,
        3.5}}]], InsetBox[
      GraphicsBox[
       {Thickness[0.07062146892655367], 
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/R8E5DUd9LVWCl9g0XKA8c1t9gZNc9RyeJy48JrJ
ew0H/1vSNYlFWg5pILAMwU+OvePGbIHgvyreKvpbW8PB5wS77WxTLYcLV8Pe
6P9Wdzh12GltZp2mg+/FiTH/nNUdWDi75JPXqTls0stbzBij5lB+eJvrzLXK
DnMWKe/8k64C5+/Jr3k7k1UZzgfTb5Uctpj/OJTySgXOB5t/TxXOfwpyN78a
nH9i145eNgF1h24bz11pTsoOLbz+66ekajhsAdn/R9PhDAj0WELsZ9dyuAH0
jtFSS4cHEeLbLypoOcyYCQQnEXwekPYXCD5YvaqVAzPIX32aOPlMUP51KB8S
XuoQ+3mg8u/UHK4LfXI8z2blILv8hYeevJqDxLw4zdMMVtDwUXXYXytrkf7F
0uENSH+3isMJkP/fWTpU3/9xyzha2QGk7f9DS3j4bQD58w6CD3I2Qx6C3+P1
isXE0NJBIDbgvlE6gh8AilchFTi/4bdVwbkMNTg/M/9D68kSNUh8/LKA8+0q
I1aY7kXwwcE9wwIe3582BGTPSreAxEuAmoM3KL2EWsDtB5vXZeSw8tvLijMP
lBzU3/LuM9A0duAHyU9XdLAFmS9rAokXSzk438QYCIqF4XyLJF07Vof/9uDw
WGgA58PSJ4w/pb016nKNqkNPRLc/4wYuh/eL1iuc3aHk0K7ArnrmijCcDzLe
WFgSzpfftWBfap+sQyooXxxTgcSjjILDDoemR8cj1KDuVXD4AFLfoewgXDmp
5OwVJbj+X29fH7B0VoHz/34rfTBnoyqcr6Mo/yXnmpqDCEjfFGWovDok3r1V
IeFWquEwYwJ/ldlrNXj+FQFF0BVNB/T8DQAwg7HZ
          "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7TyhWSgtSsHhPwjc13A4AwIyCg7Hd+3oZRNA8FNi
77gx/1B3EKmcVHL2iZzDCbC8ukPN/R+3jE/LONR82hCQvUvVYSYYSDiUH97m
OnOtssM6IR2+dDkROL9VgV31jIkAnN8iXsuaycbjIDMvTvN0gSqc/yhCfPtF
Bw04/wmI/0DLwX3N0eUMPwQcHJoeHZ8hbeCwI9gq4v9xIYeNenmLGWUMHTLS
gIBNzKGR5Wi/4XEjh5C3lz/OaJRyMDEGgsXGDjNAzrOUg/O7bTx3pTkpwfkr
v72sOPNAyaFkq+jv0+sM4fznWdrfptcaOqxA44PDZ4+SA6//+impGoYODCCw
QQnuHvTwBQAOqaBr
          "]}]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{14.157907845579079`, 30.684921544209217`},
       PlotRange->{{0., 14.16}, {0., 30.68}}], {1, 3.5}], 
     ArrowBox[NCache[{{1.15, 3.5}, {Rational[3, 2], 3.5}}, {{1.15, 3.5}, {1.5,
        3.5}}]]}, {ArrowBox[{{0, 1.35}, {0, 0}}], InsetBox[
      GraphicsBox[
       {Thickness[0.05580357142857143], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

         "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4ukT+KvMuA0cWDi75JPf6TnA+A0sR/sNzfUd
ZswEgpv6DnMWKe/8k67vsEEvbzHjHAR/PRrfxBgIghH8mk8bArKt9OHmiU+9
wpmhpO8wFWSPNoIfcEu6JlFI3+FBhPj2iwf0HLaa/ziUoqUHsd9S12G7Q9Oj
4z80HTLyP7SeFNF2yATRU1Qc9uTXvJ3JqgznH+je12TyWAbOl9+1YF9qnzSc
H6MaIXMuBsGvuf/jlvFpKQdTm71B0xaqOKwR0uFL3yfpsEH1SfO8tSoOKWlA
sEzSIRVEH0Pwwf5TV4Xzp7S3Rl2uUXX4su/j1vRrMPWqDtuDrSL+s0s5iPZ4
vWIxUXNgAIEGZYeNoHDjsXAoP7zNdeZbZQe/ixNj/n22gIaDigNYuaGlg4HW
SuELLhpwPjMonvo04fw/b18fsHyMyb8BNMZoKYK//IWH3v+Hlg7Ps7S/TY9F
8F8VbxX9rY3gJ8fecWO20IDzZUEMeXWH7ztvdf29aukwAxxvanB+b0S3P+ME
eTj/738g2C8L50PCRxpuHix8YHxQcjEWRvDTQerZJDD4oGTBkIfgw/x7EBzf
CH4/yD0BUnD+im8vK84IKGDwC9Z0385gQPDtKiNWmO61cFgO5dtC+TD5aAXH
j8k9FlD/yTtIz4vTPG1g4QDi/r8vBEnnu9QchCsnlZxlEXJ4mrjwmgm/KsR/
lwXh6e0MCPiwwfkvax9nn1/DBOc3i9eyZh5jwOCD88FOZTgfnM+MlR24Hfm8
ZrxkhPPB6XsPK5wPzs+nteD8BFD83tCG8/1B6e6xtkMEp1i7sb0yNL/pOFy4
GvZGX1rFoYXXf/2Up/oOP0DpyFkPkn7+6kP8XY8oLxJCgtQXnETwYeUJAK6X
3/o=
         "]]},
       AspectRatio->Automatic,
       BaselinePosition->Scaled[0.3129897120096467],
       ImageSize->{17.92153424657534, 30.684921544209217`},
       PlotRange->{{0., 17.919999999999998`}, {0., 30.68}}], 
      NCache[{0, Rational[3, 2]}, {0, 1.5}]], ArrowBox[{{0, 1.65}, {0, 3}}]}}},
  ImageSize->Large,
  PlotRange->{{-2.52, 2.77}, {-0.75, 3.75}}]], "Output",
 CellChangeTimes->{
  3.81382467584221*^9, 3.813824716639428*^9, {3.8138247516327925`*^9, 
   3.813824826719102*^9}, {3.8138249175448804`*^9, 3.8138249394168415`*^9}, 
   3.8138249740972977`*^9, {3.813825005160576*^9, 3.813825016511944*^9}, {
   3.8138251120161324`*^9, 3.813825137960083*^9}, 3.8138252209707856`*^9, 
   3.813825290271268*^9, 3.813825361256873*^9, 3.813825450841711*^9, {
   3.81382553710596*^9, 3.813825569386039*^9}, {3.8138256245257607`*^9, 
   3.8138256700662017`*^9}, {3.81382570069409*^9, 3.813825709970744*^9}, {
   3.813825898355959*^9, 3.8138259168027925`*^9}, 3.8138259572757435`*^9, {
   3.8138260922014885`*^9, 3.8138261254155636`*^9}, 3.8138263049138165`*^9, 
   3.813826388152717*^9, 3.813826564600438*^9, 3.8138266114993696`*^9, {
   3.813826660311998*^9, 3.813826668824882*^9}, 3.8138267530135555`*^9, 
   3.813826793563676*^9, 3.8138268835675464`*^9, 3.813829179455428*^9, 
   3.8138292145751314`*^9, 3.8138293550339904`*^9, 3.8138293878940287`*^9, {
   3.813829433843584*^9, 3.813829492141493*^9}, 3.8138295414740047`*^9, 
   3.813829586609874*^9, 3.8138296467297773`*^9, {3.8138296925156965`*^9, 
   3.813829709502672*^9}, {3.8138298442892494`*^9, 3.8138298575693483`*^9}, 
   3.81382990391691*^9, 3.813829945677334*^9, {3.8138299818696327`*^9, 
   3.813830080652175*^9}, 3.813830395326882*^9, {3.813830434377368*^9, 
   3.8138304472911367`*^9}, 3.8138304920573907`*^9, {3.8138305229642053`*^9, 
   3.8138305513214345`*^9}, {3.8138305913653917`*^9, 3.8138306276610756`*^9}, 
   3.8138307349761486`*^9, 3.813830776526728*^9, 3.813830828322942*^9, {
   3.8138308721467075`*^9, 3.8138309218693466`*^9}, 3.8138310393797674`*^9, 
   3.8138311071520257`*^9, 3.8138312561298227`*^9, {3.813831994755839*^9, 
   3.813832110824253*^9}, 3.81383214197189*^9, {3.8138322959830465`*^9, 
   3.8138323404612303`*^9}, 3.8138333146300154`*^9, 3.8138336433492756`*^9, 
   3.8138375323148375`*^9, 3.8138391030734835`*^9, 3.81399515302567*^9, {
   3.8139952740102377`*^9, 3.813995346630133*^9}, {3.813995589126026*^9, 
   3.8139956047082205`*^9}, 3.813995662432041*^9, 3.81399570341774*^9, 
   3.813995759520688*^9, 3.8139958139320765`*^9, 3.813995848298091*^9, {
   3.8139958903205776`*^9, 3.8139959076471043`*^9}, 3.813995983528779*^9, {
   3.813996092168653*^9, 3.81399614467599*^9}, 3.8139961949164457`*^9, 
   3.813996503032824*^9, {3.8139965385797496`*^9, 3.813996572360076*^9}, {
   3.813996639565836*^9, 3.813996706492685*^9}, {3.81399681498524*^9, 
   3.8139968399291906`*^9}, {3.813996873326409*^9, 3.81399691228387*^9}, {
   3.8139969440919514`*^9, 3.8139969991044445`*^9}, 3.8139970302178164`*^9, 
   3.813997072429386*^9, {3.8139971238353443`*^9, 3.8139971704325047`*^9}, 
   3.8139972282171245`*^9, {3.8139973520733147`*^9, 3.8139973702034516`*^9}, 
   3.813997419263146*^9, 3.813997481335184*^9, 3.8140767969557943`*^9, 
   3.814078661827545*^9, 3.814088542943859*^9, {3.8154699816500235`*^9, 
   3.815470007450781*^9}, 3.8163268308755703`*^9, {3.8163268627460327`*^9, 
   3.8163268799251595`*^9}, 3.8163269227477846`*^9, {3.816326955266732*^9, 
   3.81632697625969*^9}, {3.8163270155625324`*^9, 3.8163270401464734`*^9}},
 CellLabel->
  "Out[260]=",ExpressionUUID->"45d809a1-a58c-4d39-88a7-292fea3eec03"],

Cell[BoxData["\<\"fig1.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.81382467584221*^9, 3.813824716639428*^9, {3.8138247516327925`*^9, 
   3.813824826719102*^9}, {3.8138249175448804`*^9, 3.8138249394168415`*^9}, 
   3.8138249740972977`*^9, {3.813825005160576*^9, 3.813825016511944*^9}, {
   3.8138251120161324`*^9, 3.813825137960083*^9}, 3.8138252209707856`*^9, 
   3.813825290271268*^9, 3.813825361256873*^9, 3.813825450841711*^9, {
   3.81382553710596*^9, 3.813825569386039*^9}, {3.8138256245257607`*^9, 
   3.8138256700662017`*^9}, {3.81382570069409*^9, 3.813825709970744*^9}, {
   3.813825898355959*^9, 3.8138259168027925`*^9}, 3.8138259572757435`*^9, {
   3.8138260922014885`*^9, 3.8138261254155636`*^9}, 3.8138263049138165`*^9, 
   3.813826388152717*^9, 3.813826564600438*^9, 3.8138266114993696`*^9, {
   3.813826660311998*^9, 3.813826668824882*^9}, 3.8138267530135555`*^9, 
   3.813826793563676*^9, 3.8138268835675464`*^9, 3.813829179455428*^9, 
   3.8138292145751314`*^9, 3.8138293550339904`*^9, 3.8138293878940287`*^9, {
   3.813829433843584*^9, 3.813829492141493*^9}, 3.8138295414740047`*^9, 
   3.813829586609874*^9, 3.8138296467297773`*^9, {3.8138296925156965`*^9, 
   3.813829709502672*^9}, {3.8138298442892494`*^9, 3.8138298575693483`*^9}, 
   3.81382990391691*^9, 3.813829945677334*^9, {3.8138299818696327`*^9, 
   3.813830080652175*^9}, 3.813830395326882*^9, {3.813830434377368*^9, 
   3.8138304472911367`*^9}, 3.8138304920573907`*^9, {3.8138305229642053`*^9, 
   3.8138305513214345`*^9}, {3.8138305913653917`*^9, 3.8138306276610756`*^9}, 
   3.8138307349761486`*^9, 3.813830776526728*^9, 3.813830828322942*^9, {
   3.8138308721467075`*^9, 3.8138309218693466`*^9}, 3.8138310393797674`*^9, 
   3.8138311071520257`*^9, 3.8138312561298227`*^9, {3.813831994755839*^9, 
   3.813832110824253*^9}, 3.81383214197189*^9, {3.8138322959830465`*^9, 
   3.8138323404612303`*^9}, 3.8138333146300154`*^9, 3.8138336433492756`*^9, 
   3.8138375323148375`*^9, 3.8138391030734835`*^9, 3.81399515302567*^9, {
   3.8139952740102377`*^9, 3.813995346630133*^9}, {3.813995589126026*^9, 
   3.8139956047082205`*^9}, 3.813995662432041*^9, 3.81399570341774*^9, 
   3.813995759520688*^9, 3.8139958139320765`*^9, 3.813995848298091*^9, {
   3.8139958903205776`*^9, 3.8139959076471043`*^9}, 3.813995983528779*^9, {
   3.813996092168653*^9, 3.81399614467599*^9}, 3.8139961949164457`*^9, 
   3.813996503032824*^9, {3.8139965385797496`*^9, 3.813996572360076*^9}, {
   3.813996639565836*^9, 3.813996706492685*^9}, {3.81399681498524*^9, 
   3.8139968399291906`*^9}, {3.813996873326409*^9, 3.81399691228387*^9}, {
   3.8139969440919514`*^9, 3.8139969991044445`*^9}, 3.8139970302178164`*^9, 
   3.813997072429386*^9, {3.8139971238353443`*^9, 3.8139971704325047`*^9}, 
   3.8139972282171245`*^9, {3.8139973520733147`*^9, 3.8139973702034516`*^9}, 
   3.813997419263146*^9, 3.813997481335184*^9, 3.8140767969557943`*^9, 
   3.814078661827545*^9, 3.814088542943859*^9, {3.8154699816500235`*^9, 
   3.815470007450781*^9}, 3.8163268308755703`*^9, {3.8163268627460327`*^9, 
   3.8163268799251595`*^9}, 3.8163269227477846`*^9, {3.816326955266732*^9, 
   3.81632697625969*^9}, {3.8163270155625324`*^9, 3.816327040370964*^9}},
 CellLabel->
  "Out[261]=",ExpressionUUID->"5a038037-ce0d-46a4-9e81-9032a71f1e25"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.814078646776329*^9, 
  3.8140786472361517`*^9}},ExpressionUUID->"6a2733bf-2f2d-4008-875b-\
eeb974398254"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConfigureMaTeX", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "\"\<pdfLaTeX\>\"", "\[Rule]", 
    "\"\<C:\\\\texlive\\\\2020\\\\bin\\\\win64\\\\pdflatex.exe\>\""}], ",", 
   RowBox[{
   "\"\<Ghostscript\>\"", "\[Rule]", 
    "\"\<C:\\\\Program \
Files\\\\gs\\\\gs9.53.3\\\\bin\\\\gswin64c.exe\>\""}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8138276418157907`*^9, 3.813827664768443*^9}, {
  3.8138277067023134`*^9, 3.813827713967703*^9}, {3.813828259716194*^9, 
  3.8138282676166077`*^9}, {3.8138390283960686`*^9, 3.813839028674958*^9}, {
  3.8138390632518053`*^9, 3.813839067235544*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5bb45e93-0162-426d-9463-11be76e8c2fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"CacheSize\"\>", "\[Rule]", "100"}], ",", 
   RowBox[{"\<\"WorkingDirectory\"\>", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"\<\"pdfLaTeX\"\>", 
    "\[Rule]", \
"\<\"C:\\\\texlive\\\\2020\\\\bin\\\\win64\\\\pdflatex.exe\"\>"}], ",", 
   RowBox[{"\<\"Ghostscript\"\>", 
    "\[Rule]", "\<\"C:\\\\Program \
Files\\\\gs\\\\gs9.53.3\\\\bin\\\\gswin64c.exe\"\>"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.813827714754161*^9, 3.8138282689631605`*^9, 3.813828507485385*^9, 
   3.8138291585733166`*^9, 3.8138310122339497`*^9, 3.813839030961122*^9, {
   3.8138390638455644`*^9, 3.813839068061552*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"866aa965-b5db-43bb-abc5-279e2662062e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8139964052274303`*^9, 
  3.8139964136244297`*^9}},ExpressionUUID->"4696c891-13e5-431f-a2cb-\
e35987963515"]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (2020\:5e7411\:670828\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4467c58e-5b23-4184-8b33-14413b4bf5bc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12665, 324, 838, "Input",ExpressionUUID->"a261f493-1ac1-4cf5-8a13-86c1a365317f"],
Cell[13248, 348, 22460, 394, 777, "Output",ExpressionUUID->"45d809a1-a58c-4d39-88a7-292fea3eec03"],
Cell[35711, 744, 3276, 45, 49, "Output",ExpressionUUID->"5a038037-ce0d-46a4-9e81-9032a71f1e25"]
}, Open  ]],
Cell[39002, 792, 257, 5, 160, "Input",ExpressionUUID->"6a2733bf-2f2d-4008-875b-eeb974398254"],
Cell[CellGroupData[{
Cell[39284, 801, 726, 15, 102, "Input",ExpressionUUID->"5bb45e93-0162-426d-9463-11be76e8c2fe"],
Cell[40013, 818, 731, 15, 49, "Output",ExpressionUUID->"866aa965-b5db-43bb-abc5-279e2662062e"]
}, Open  ]],
Cell[40759, 836, 156, 3, 43, "Input",ExpressionUUID->"4696c891-13e5-431f-a2cb-e35987963515"]
}
]
*)


